Charming New $B$-Physics

We give a comprehensive account of the flavour physics of Beyond-Standard-Model (BSM) effects in $b \to c \bar{c} s$ transitions, considering the full set of 20 four-quark operators. We discuss the leading-order structure of their RG mixing with each other as well as the QCD-penguin, dipole, and FCNC semileptonic operators they necessarily mix with, providing compact expressions. We also provide the first complete results for BSM effects in the lifetime observables $\Delta \Gamma_s$ and $\tau(B_s)/\tau(B_d)$, as well as for the semileptonic CP-asymmetry $a_{sl}^s$. From a global analysis, we obtain stringent constraints on 16 of the 20 BSM operators, including the 10 operators $Q^{c\prime }_{1 \dots 10}$ involving a right-handed strange quark. Focussing on CP-conserving new physics, the constraints correspond to NP scales of order 10 TeV in most cases, always dominated by exclusive and/or radiative $B$-decays via RGE mixing. For the remaining four operators, including the two Standard-Model (SM) ones, larger effects are experimentally allowed, as previously noted in arXiv:1701.09183. We extend that paper's scope to the CP-violating case, paying attention to the impact on the decay rate and time-dependent CP-violation in $B_d \to J/\psi K_S$. We show that quantifiable constraints arise for new physics in either of the two SM operators, with the uncertain non-perturbative matrix element of the colour-suppressed operator determined from the data. For new physics in the SM suppressed coefficient $C^c_1$ we find two perfectly viable, narrow bands of complex Wilson coefficients. Somewhat curiously, one of them contains a region where the fitted matrix element for the colour-suppressed operator is in agreement with naive factorization, contrarily to a widely held belief that large non-factorizable contributions to $B_d \to J/\psi K_S$ are implied by experimental data.

==> anc/Gamma12.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Results for \[CapitalGamma]_12^ccbar*)


(* ::Input:: *)
(*BprimetildeS = MBs^2/(mb+ms)^2 BtildeS;*)
(*B4prime = (MBs^2/(mb+ms)^2 + 1/6) B4;*)
(*B5prime = (MBs^2/(mb+ms)^2 + 3/2) B5;*)


(* ::Input:: *)
(*z = (4mc^2)/mb^2;*)


(* ::Input:: *)
(*F = (1+z/2)((Cc[1]^2-CSM[1]^2)/2+(Cc[1] Cc[2]-CSM[1] CSM[2])/3-(Cc[2]^2-CSM[2]^2)/6+Cc[3]^2/8+(Cc[3] Cc[4])/12-Cc[4]^2/24)-(1-z/2)(18 Cc[5] Cc[9]+6(Cc[5] Cc[10] + Cc[6] Cc[9]-Cc[6] Cc[10])+3/2 Cc[5] Cc[7]+(Cc[5] Cc[8]+Cc[6] Cc[7]-Cc[6] Cc[8])/2)+Sqrt[z](6 Cc[1] Cc[9] +2 Cc[1] Cc[10] +2Cc[2] Cc[9]-2Cc[2] Cc[10]-3/2 (Cc[1] Cc[5] -Cc[3] Cc[9])-3/4 Cc[3] Cc[5]+3/8 Cc[3] Cc[7]-(1/2)(Cc[1] Cc[6] +Cc[2] Cc[5]-Cc[2] Cc[6]-Cc[3] Cc[10]-Cc[4] Cc[9]+Cc[4] Cc[10])-(Cc[3] Cc[6]+Cc[4] Cc[5]-Cc[4] Cc[6])/4+(Cc[3] Cc[8] +Cc[4] Cc[7]-Cc[4] Cc[8])/8)+z(15 Cc[9]^2+10 Cc[9] Cc[10]-5Cc[10]^2+3/2 Cc[7] Cc[9]+3/2  Cc[5]^2+Cc[5] Cc[6]+(Cc[7] Cc[10] +Cc[8] Cc[9]-Cc[8] Cc[10])/2-(4Cc[6]^2-Cc[7] Cc[8])/8+(3Cc[7]^2-Cc[8]^2)/16);*)
(*F = F + (F /. {Cc[i_]-> Cc[i+10], CSM[1|2]->0});*)


(* ::Input:: *)
(*G = -(1-z/2)(9 Cc[5] Cc[9]+3(Cc[5] Cc[10] + Cc[6] Cc[9])+(3Cc[5] Cc[7]+Cc[5] Cc[8]+Cc[6] Cc[7])/4)-(1-z)((Cc[1]^2-CSM[1]^2)/4+(Cc[1] Cc[2]-CSM[1] CSM[2])/6+Cc[3]^2/16+(Cc[3] Cc[4])/24)-(1-z/4)((Cc[2]^2-CSM[2]^2)/6+Cc[4]^2/24)+z(6Cc[9]^2+4Cc[9] Cc[10]+3/2 Cc[7] Cc[9]+(Cc[7] Cc[10]+Cc[8] Cc[9]-Cc[10]^2)/2+(Cc[8] Cc[10])/4+3/4 Cc[5]^2+(Cc[5] Cc[6])/2+(3Cc[1] Cc[3]+Cc[1] Cc[4]+Cc[2] Cc[3] +Cc[2] Cc[4])/8-Cc[8]^2 /32)+Sqrt[z](3/2 (Cc[1] Cc[9]+Cc[3] Cc[9])-3/4 Cc[1] Cc[5]+(Cc[1] Cc[10]+Cc[2] Cc[9]-Cc[2] Cc[10]+Cc[3] Cc[10]+Cc[4] Cc[9])/2+3/8 (Cc[1] Cc[7]-Cc[3] Cc[5])-(Cc[1] Cc[6]+Cc[2] Cc[5]-Cc[4] Cc[10])/4+(Cc[1] Cc[8] +Cc[2] Cc[7] +Cc[2] Cc[8]-Cc[3] Cc[6]-Cc[4] Cc[5])/8-(Cc[4] Cc[8])/16);*)
(*G = G + (G /. {Cc[i_]-> Cc[i+10], CSM[1|2]->0});*)


(* ::Input:: *)
(*H=-36 Sqrt[z] Cc[5] Cc[11]-12 Sqrt[z] Cc[6] Cc[11]+18 Sqrt[z] Cc[7] Cc[11]+6 Sqrt[z] Cc[8] Cc[11]+72 Sqrt[z] Cc[9] Cc[11]+24 Sqrt[z] Cc[10] Cc[11]+12 z Cc[2] Cc[12]-12 Sqrt[z] Cc[5] Cc[12]+6 Sqrt[z] Cc[7] Cc[12]-6 Sqrt[z] Cc[8] Cc[12]+24 Sqrt[z] Cc[9] Cc[12]+24 Sqrt[z] Cc[10] Cc[12]+12 Cc[1] Cc[13]+6 z Cc[1] Cc[13]+4 Cc[2] Cc[13]+2 z Cc[2] Cc[13]-18 Sqrt[z] Cc[5] Cc[13]-6 Sqrt[z] Cc[6] Cc[13]+72 Sqrt[z] Cc[9] Cc[13]+24 Sqrt[z] Cc[10] Cc[13]+4 Cc[1] Cc[14]+2 z Cc[1] Cc[14]-8 Cc[2] Cc[14]+2 z Cc[2] Cc[14]-6 Sqrt[z] Cc[5] Cc[14]+3 Sqrt[z] Cc[8] Cc[14]+24 Sqrt[z] Cc[9] Cc[14]-12 Sqrt[z] Cc[10] Cc[14]-36 Sqrt[z] Cc[1] Cc[15]-12 Sqrt[z] Cc[2] Cc[15]+144 Cc[5] Cc[15]-72 z Cc[5] Cc[15]+48 Cc[6] Cc[15]-24 z Cc[6] Cc[15]-18 z Cc[7] Cc[15]-6 z Cc[8] Cc[15]-216 z Cc[9] Cc[15]-72 z Cc[10] Cc[15]-12 Sqrt[z] Cc[1] Cc[16]+48 Cc[5] Cc[16]-24 z Cc[5] Cc[16]-6 z Cc[7] Cc[16]-72 z Cc[9] Cc[16]+18 Sqrt[z] Cc[1] Cc[17]+6 Sqrt[z] Cc[2] Cc[17]-18 z Cc[5] Cc[17]-6 z Cc[6] Cc[17]+6 Cc[7] Cc[17]-6 z Cc[7] Cc[17]+2 Cc[8] Cc[17]-2 z Cc[8] Cc[17]+120 Cc[9] Cc[17]-48 z Cc[9] Cc[17]+40 Cc[10] Cc[17]-16 z Cc[10] Cc[17]+6 Sqrt[z] Cc[1] Cc[18]-6 Sqrt[z] Cc[2] Cc[18]-6 z Cc[5] Cc[18]+2 Cc[7] Cc[18]-2 z Cc[7] Cc[18]+2 Cc[8] Cc[18]+z Cc[8] Cc[18]+40 Cc[9] Cc[18]-16 z Cc[9] Cc[18]-8 Cc[10] Cc[18]-4 z Cc[10] Cc[18]+72 Sqrt[z] Cc[1] Cc[19]+24 Sqrt[z] Cc[2] Cc[19]-216 z Cc[5] Cc[19]-72 z Cc[6] Cc[19]+120 Cc[7] Cc[19]-48 z Cc[7] Cc[19]+40 Cc[8] Cc[19]-16 z Cc[8] Cc[19]+1248 Cc[9] Cc[19]-672 z Cc[9] Cc[19]+416 Cc[10] Cc[19]-224 z Cc[10] Cc[19]+Cc[4] (2 (2+z) Cc[11]+2 (-4+z) Cc[12]+3 Sqrt[z] (Sqrt[z] Cc[14]-2 Cc[15]+Cc[18]+8 Cc[19]-4 Cc[20]))+24 Sqrt[z] Cc[1] Cc[20]+24 Sqrt[z] Cc[2] Cc[20]-72 z Cc[5] Cc[20]+40 Cc[7] Cc[20]-16 z Cc[7] Cc[20]-8 Cc[8] Cc[20]-4 z Cc[8] Cc[20]+416 Cc[9] Cc[20]-224 z Cc[9] Cc[20]+32 Cc[10] Cc[20]+16 z Cc[10] Cc[20]+2 Cc[3] (3 (2+z) Cc[11]+(2+z) Cc[12]-3 Sqrt[z] (3 Cc[15]+Cc[16]-4 (3 Cc[19]+Cc[20])));*)


(* ::Input:: *)
(*J = 3 Sqrt[z] (24 Cc[9] Cc[11]+8 Cc[10] Cc[11]-4 Cc[6] Cc[12]+8 Cc[9] Cc[12]+8 Cc[10] Cc[12]-12 Cc[9] Cc[13]-4 Cc[10] Cc[13]+Cc[8] (-2 Cc[11]+2 Cc[12]+Cc[13])-2 Cc[6] Cc[14]-4 Cc[9] Cc[14]+8 Cc[10] Cc[14]+Cc[7] (-6 Cc[11]-2 Cc[12]+3 Cc[13]+Cc[14])-4 Cc[2] Cc[16]-2 Cc[4] Cc[16]-6 Cc[1] Cc[17]-2 Cc[2] Cc[17]+3 Cc[3] Cc[17]+Cc[4] Cc[17]-2 Cc[1] Cc[18]+2 Cc[2] Cc[18]+Cc[3] Cc[18]+24 Cc[1] Cc[19]+8 Cc[2] Cc[19]-12 Cc[3] Cc[19]-4 Cc[4] Cc[19]+8 Cc[1] Cc[20]+8 Cc[2] Cc[20]-4 Cc[3] Cc[20]+8 Cc[4] Cc[20])+z (6 Cc[3] Cc[11]+2 Cc[4] Cc[11]+2 Cc[3] Cc[12]+2 Cc[4] Cc[12]+9 Cc[3] Cc[13]+3 Cc[4] Cc[13]+3 Cc[3] Cc[14]+2 Cc[2] (6 Cc[11]+Cc[13]+Cc[14])+2 Cc[1] (18 Cc[11]+6 Cc[12]+3 Cc[13]+Cc[14])-24 Cc[6] Cc[16]-6 Cc[8] Cc[16]-72 Cc[10] Cc[16]+3 Cc[7] Cc[17]+Cc[8] Cc[17]-12 Cc[9] Cc[17]-4 Cc[10] Cc[17]-6 Cc[6] Cc[18]+Cc[7] Cc[18]-2 Cc[8] Cc[18]-4 Cc[9] Cc[18]-16 Cc[10] Cc[18]-12 Cc[7] Cc[19]-4 Cc[8] Cc[19]+48 Cc[9] Cc[19]+16 Cc[10] Cc[19]-72 Cc[6] Cc[20]-4 Cc[7] Cc[20]-16 Cc[8] Cc[20]+16 Cc[9] Cc[20]-224 Cc[10] Cc[20])+2 (-4 Cc[3] (3 Cc[11]+Cc[12])+Cc[4] (-4 Cc[11]+2 Cc[12])-12 Cc[1] Cc[13]-4 Cc[2] Cc[13]-4 Cc[1] Cc[14]+2 Cc[2] Cc[14]+24 Cc[6] Cc[16]+3 Cc[7] Cc[17]+Cc[8] Cc[17]-12 Cc[9] Cc[17]-4 Cc[10] Cc[17]+Cc[7] Cc[18]+Cc[8] Cc[18]-4 Cc[9] Cc[18]+20 Cc[10] Cc[18]-12 Cc[7] Cc[19]-4 Cc[8] Cc[19]+48 Cc[9] Cc[19]+16 Cc[10] Cc[19]-4 Cc[7] Cc[20]+20 Cc[8] Cc[20]+16 Cc[9] Cc[20]+208 Cc[10] Cc[20]);*)


(* ::Input:: *)
(*\[CapitalGamma]12ccbar =( GF^2 \[Lambda]c^2 mb^2 MBs fBs^2 Sqrt[1-z])/(12\[Pi]) (8  G B + F BprimetildeS + (1/4) H B4prime + (1/12) J B5prime  );*)


==> anc/LifetimeRatio.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Results for \[Tau](B_s)/\[Tau](B_d)*)


(* ::Input:: *)
(*Bprime[2] = MBs^2/(mb+ms)^2 B[2];*)


(* ::Input:: *)
(*Bprime[4] = MBs^2/(mb+ms)^2 B[4];*)


(* ::Input:: *)
(*z = (4mc^2)/mb^2;*)


(* ::Input:: *)
(*\[CapitalGamma][1,1]= 1/12 (2(z+2)Bprime[2]+(z-4)B[1]);*)
(*\[CapitalGamma][1,3]=1/8 z B[1];*)
(*\[CapitalGamma][1,5]= -1/2 Sqrt[z]Bprime[2];*)
(*\[CapitalGamma][1,9] = -1/2 Sqrt[z] (B[1]-4Bprime[2]);*)
(*\[CapitalGamma][1,11] = -1/4 z B[3];*)
(*\[CapitalGamma][1,7] = 1/8 Sqrt[z]B[1];*)
(*\[CapitalGamma][1,13]= -1/24 (2(z+2)Bprime[4]+(z-4)B[3]);*)
(*\[CapitalGamma][1,15] = 1/2 Sqrt[z]Bprime[4];*)
(*\[CapitalGamma][1,17] = -1/8 Sqrt[z] (2Bprime[4]-B[3]);*)
(*\[CapitalGamma][1,19] = -1/2 Sqrt[z] (2Bprime[4]+B[3]);*)


(* ::Input:: *)
(*\[CapitalGamma][3,3]=1/4 \[CapitalGamma][1,1];*)
(*\[CapitalGamma][3,7]= -1/16 Sqrt[z](B[1]-2Bprime[2]);*)
(*\[CapitalGamma][3,5] = 1/2 \[CapitalGamma][1,5];*)
(*\[CapitalGamma][3,13]=-1/16 z B[3];*)
(*\[CapitalGamma][3,9]= 1/4 Sqrt[z](B[1]+2Bprime[2]);*)
(*\[CapitalGamma][3,15] = 1/2 \[CapitalGamma][1,15];*)
(*\[CapitalGamma][3,17] = -1/16 Sqrt[z]B[3];*)
(*\[CapitalGamma][3,19] =1/4 Sqrt[z](B[3]-4Bprime[4]);*)


(* ::Input:: *)
(*\[CapitalGamma][5,5] = (2-z)Bprime[2];*)
(*\[CapitalGamma][5,7] = -1/4 z Bprime[2];*)
(*\[CapitalGamma][5,9] = 12\[CapitalGamma][5,7];*)
(*\[CapitalGamma][5,15] = -z Bprime[4];*)
(*\[CapitalGamma][5,17] = 1/4 (2-z)Bprime[4];*)
(*\[CapitalGamma][5,19] =12\[CapitalGamma][5,17];*)


(* ::Input:: *)
(*\[CapitalGamma][7,7] = -1/48 ((z+2)B[1]+2(z-4)Bprime[2]);*)
(*\[CapitalGamma][7,17]=1/4 \[CapitalGamma][1,11];*)
(*\[CapitalGamma][7,9] = 1/12 ((z+2)B[1]+2(8-5z)Bprime[2]);*)
(*\[CapitalGamma][7,19] =1/4 z(B[3]-4Bprime[4]);*)


(* ::Input:: *)
(*\[CapitalGamma][9,9] = -1/3  ((z+2)B[1]+2(13z-28)Bprime[2]);*)
(*\[CapitalGamma][9,19] = -z(8Bprime[4]+B[3]);*)


(* ::Input:: *)
(*\[CapitalGamma][i_?EvenQ,j_?EvenQ]:=1/Nc \[CapitalGamma][i-1,j-1] /. B[n_] -> Btilde[n]*)
(*\[CapitalGamma][i_?EvenQ,j_?OddQ]:=1/Nc \[CapitalGamma][i-1,j]*)
(*\[CapitalGamma][i_?OddQ,j_?EvenQ]:=1/Nc \[CapitalGamma][i,j-1]*)
(*\[CapitalGamma][i_?(GreaterThan[10]),j_?(GreaterThan[10])] := \[CapitalGamma][i-10,j-10]*)
(*\[CapitalGamma][i_?(LessThan[10]), j_?(GreaterThan[10])] := \[CapitalGamma][j-10,i+10]/;i>j-10*)
(*\[CapitalGamma][i_,j_]:=\[CapitalGamma][j,i]/;i>j*)


(* ::Input:: *)
(*\[CapitalGamma]sBSM = (GF^2 mb^2 MBs fBs^2 Sqrt[1-z]Nc Abs[\[Lambda]c]^2)/(4\[Pi]) (Sum[Cc[i]Conjugate[Cc[j]]\[CapitalGamma][i,j],{i,1,20},{j,1,20}]-Sum[CSM[i]Conjugate[CSM[j]]\[CapitalGamma][i,j],{i,1,2},{j,1,2}]);*)

